Dataflow programming for the analysis of molecular dynamics with AViS, an analysis and visualization software application

The study of molecular dynamics simulations is largely facilitated by analysis and visualization toolsets. However, these toolsets are often designed for specific use cases and those only, while scripting extensions to such toolsets is often exceedingly complicated. To overcome this problem, we designed a software application called AViS which focuses on the extensibility of analysis. By utilizing the dataflow programming (DFP) paradigm, algorithms can be defined by execution graphs, and arbitrary data can be transferred between nodes using visual connectors. Extension nodes can be implemented in either Python, C++, and Fortran, and combined in the same algorithm. AViS offers a comprehensive collection of nodes for sophisticated visualization state modifications, thus greatly simplifying the rules for writing extensions. Input files can also be read from the server automatically, and data is fetched automatically to improve memory usage. In addition, the visualization system of AViS uses physically-based rendering techniques, improving the 3D perception of molecular structures for interactive visualization. By performing two case studies on complex molecular systems, we show that the DFP workflow offers a much higher level of flexibility and extensibility when compared to legacy workflows. The software source code and binaries for Windows, MacOS, and Linux are freely available at https://avis-md.github.io/.

==> anc/scr/README.txt <==
Supplementary Information for
"Dataflow Programming for the Analysis of Molecular Dynamics with AViS, an Analysis and Visualization Software Application"

K. Pua, D. Yuhara, S. Ayuba, and K. Yasuoka


This archive contains all scripts used in the nucleation and hydrate case studies.

Each study is implemented in C++, Python, and Fortran, in their respective folders.

The folder should be copied to ~/.avis/nodes/ to be identified by AViS.

Please refer to the main figures in the paper for the configuration of nodes.

Nodes implemented in any language can be used and mixed for each node specified in the configuration.

Data from the actual studies are not provided as they are property of other authors.


==> anc/scr/hydrate/cpp/filter_guests.cpp <==
//@description
//@Returns guest pairs within 9Å of each other

#include <iostream>
#include <vector>
#include <cmath>

//@in pcnt 3
double* poss = 0;
//@in 1
short* types = 0;

const double cutoff = 0.9;
const double cutoff2 = cutoff*cutoff;

//@out gcnt 2
int* pairs = 0;
std::vector<int> _pairs;

//@var
int pcnt = 0;
//@var
int gcnt = 0;

//@entry
void Do() {
	_pairs.clear();
	gcnt = 0;
	for (int a = 0; a < pcnt-1; ++a) {
		if (types[a] == *(short*)"C") {
			double* pm = poss + a * 3;
			for (int b = a+1; b < pcnt; ++b) {
				if (types[b] == *(short*)"C") {
					double* pn = poss + b * 3;
					double dx = pn[0]-pm[0];
					double dy = pn[1]-pm[1];
					double dz = pn[2]-pm[2];

					if (fabs(dx) < cutoff && fabs(dy) < cutoff && fabs(dz) < cutoff) {
						double d = (dx*dx+dy*dy+dz*dz);
						if (d < cutoff2) {
							_pairs.push_back(a);
							_pairs.push_back(b);
							gcnt++;
						}
					}
				}
			}
		}
	}
	pairs = &_pairs[0];
	std::cout << "num of pairs: " << gcnt << std::endl;
}


==> anc/scr/hydrate/cpp/filter_waters.cpp <==
//@description
//@Returns all water atoms between
//@the 6Å 45° volume of guests

#include <iostream>
#include "outvector.h"
#include "vmath.h"

//@in pcnt 3
double* poss = 0;
//@in 1
short* types = 0;
//@in gcnt 2
int* gconn = 0;

const double cutoff = 0.6;
const double cutoff2 = cutoff*cutoff;
const double mcs = 1.0 / sqrt(2.0);

//@out gcnt lcnt
int* waters = 0;
std::vector<int> _waters;
//@out pcnt
double* mask = 0;
std::vector<double> _mask;

//@var
int pcnt = 0;
//@var
int gcnt = 0;
//@var
int lcnt = 7;

//@entry
void Do() {
	SETVEC(waters, gcnt*lcnt, -1);
	SETVEC(mask, pcnt, 0);

	std::vector<int> woff(gcnt);

	double d = 0;
	for (int a = 0; a < pcnt; ++a) {
		if (types[a] == *(short*)"O") {
			double* pm = poss + a * 3;
			for (int g = 0; g < gcnt; ++g) {
				for (int k = 0; k < 2; ++k) {
					int b = gconn[g*2 + k];
					double* pn = poss + b * 3;
					double dx = pn[0]-pm[0];
					double dy = pn[1]-pm[1];
					double dz = pn[2]-pm[2];

					if (fabs(dx) > cutoff || fabs(dy) > cutoff || fabs(dz) > cutoff)
						goto nope;
					d = (dx*dx+dy*dy+dz*dz);
					if (d > cutoff2) {
						goto nope;
					}
				}
				{
					double* g1 = poss + gconn[g*2] * 3;
					double* g2 = poss + gconn[g*2 + 1] * 3;
					double t1[3], t2[3], d1[3], d2[3];
					vec(pm, g1, t1); vec(g2, g1, t2);
					norm(t1, d1); norm(t2, d2);
					if (dot(d1, d2) < mcs) continue;
					vec(pm, g2, t1); vec(g1, g2, t2);
					norm(t1, d1); norm(t2, d2);
					if (dot(d1, d2) < mcs) continue;
					waters[g*lcnt + woff[g]++] = a;
					mask[a] = mask[a+1] = mask[a+2] = 1;
				}
			nope:;
			}
		}
	}
}


==> anc/scr/hydrate/cpp/find_links.cpp <==
//@description
//@Labels each atom if the
//@bonds form a n-gon link

#include <iostream>
#include <vector>

//@in pcnt lcnt
int* adjlist = 0;
//@in
int n = 0;

//@out pcnt
double* isshape = 0;
std::vector<double> _isshape;

//@var
int pcnt = 0;
//@var
int lcnt = 0;

bool connd(int i, int j) {
	int* li = adjlist + i*lcnt;
	for (int a = 0; a < lcnt; ++a) {
		if (li[a] == -1) return false;
		if (li[a] == j) return true;
	}
	return false;
}

std::vector<int> list;

bool checkvert(int dim, int parent) {
	for (int a = 0; a < lcnt; ++a) {
		int me = adjlist[parent*lcnt + a]; //for each vertex connected to parent
		if (me == -1) return false;
		if (dim >= 2 && me == list[dim-2]) //ignore the backward vertex
			continue;
		for (int i = 1; i < dim-1; ++i) { //for each backward vertex except -1
			if (connd(me, list[i])) continue; //cannot be connected
		}
		if (dim == n-1) { //if is last vertex
			if (connd(me, list[0])) { //connected to first vertex, done!
				list[dim] = me;
				return true;
			}
		}
		else { //if is not last vertex
			if (dim > 1 && connd(me, list[0])) continue; //vertex 2+ cannot be connected to first vertex
			else { //possible vertex, change children
				list[dim] = me;
				if (checkvert(dim+1, me))
					return true; //answer! return now
				//else: no good child, next
			}
		}
	}
	return false;
}

//@entry
void Do() {
	_isshape.clear();
	_isshape.resize(pcnt, 0);
	isshape = &_isshape[0];

	list.resize(n);

	for (int p0 = 0; p0 < pcnt; ++p0) { //for each particle (vertex 0)
		if (isshape[p0]>0) continue; //we only want yes or no
		list[0] = p0;
		if (checkvert(1, p0)) {
			for (auto& v : list) {
				isshape[v] = 1;
			}
		}
	}
}


==> anc/scr/hydrate/cpp/hbond_filtered.cpp <==
//@description
//@Returns a list of O-H bonds
//@ignoring non-masked atoms

#include <iostream>
#include <cmath>
#include <vector>
#include <cstring>

//@in
double cutoff = 0;
//@in
double cutoffMin = 0;
//@in pcnt 3
double* positions = 0;
//@in pcnt
short* types = 0;
//@in pcnt
double* mask = 0;

//@out ccnt 2
int* bonds = 0;

//@var
int pcnt = 2;
//@var
int ccnt = 0;

//@progress
double progress = 0;

#define ISA(s, c) (s == *((short*)c))

//@entry
void Execute() {
	progress = 0;
	auto vcons = std::vector<int>();
	
	const double cut2 = cutoff*cutoff;
	const double cut2m = cutoffMin*cutoffMin;
	for (int m = 0; m < pcnt; ++m) {
		progress = float(m) / pcnt;
		if (!ISA(types[m], "H") || (mask[m] < 0.5)) continue;
		double* pm = positions + m * 3;
		for (int n = 0; n < pcnt; ++n) {
			if (!ISA(types[n], "O")|| (mask[n] < 0.5)) continue;
			
			double* pn = positions + n * 3;
			double dx = pn[0]-pm[0];
			double dy = pn[1]-pm[1];
			double dz = pn[2]-pm[2];

			if (fabsf(dx) < cutoff && fabsf(dy) < cutoff && fabsf(dz) < cutoff) {
				double d = (dx*dx+dy*dy+dz*dz);
				if (d < cut2 && d > cut2m) {
					vcons.push_back(m);
					vcons.push_back(n);
				}
			}
		}
	}

	ccnt = vcons.size()/2;
	if (bonds) delete[](bonds);
	bonds = new int[ccnt*2];
	memcpy(bonds, &vcons[0], ccnt*2*sizeof(int));
}


==> anc/scr/hydrate/cpp/outvector.h <==
#pragma once
#include <vector>

#define SETVEC(nm, sz, vl) _##nm.clear(); _##nm.resize(sz, vl); nm = _##nm.data();

==> anc/scr/hydrate/cpp/reconnect_water.cpp <==
//@description
//@Converts O-H bonds to O-O bonds

#include <iostream>
#include <vector>

//@in pcnt lsz
int* adjlist = 0;
//@in
int listsz = 0;
//@in 1
short* types = 0;

//@out pcnt listsz
int* wadjlist = 0;

//@var
int pcnt = 0;
//@var
int lsz = 0;

std::vector<int> vec;

//@entry
void Do() {
	vec.clear();
	vec.resize(pcnt*listsz, -1);
	for (int a = 0; a < pcnt;) {
		if (types[a] == *(short*)"O") {
			int* tar = &vec[a*listsz];
			for (int b = 0; b < 3; ++b) {
				for (int c = 0; c < lsz; ++c) {
					int cn = adjlist[(a+b)*lsz + c];
					if (cn == -1) break;
					while (types[cn] != *(short*)"O") cn--;
					*(tar++) = cn;
				}
			}
			a+=4;
		}
		else break;
	}
	wadjlist = &vec[0];
}


==> anc/scr/hydrate/cpp/register_hydrate.cpp <==
//@description
//@Uniquely labels each atom based on
//@the results of the identification

#include <iostream>
#include "outvector.h"

//@in gcnt 2
int* gpairs = 0;
//@in gcnt lcnt
int* waters = 0;
//@in pcnt
double* isshape = 0;
//@in
double rad0 = 0;
//@in
double rad1 = 0;

//@out pcnt
double* vals = 0;
std::vector<double> _vals;

//@out
int order = 0;

//@var
int gcnt = 0;
//@var
int lcnt = 0;
//@var
int pcnt = 0;

//@entry
void Do() {
	SETVEC(vals, pcnt, 0);

	std::vector<bool> gg(pcnt);

	for (int a = 0; a < gcnt*2; a++) {
		vals[gpairs[a]] = rad0;
	}
	for (int a = 0; a < pcnt; a++) {
		if (isshape[a] > 0)
			vals[a] = 1;
	}

	std::vector<int> wc(gcnt);
	for (int a = 0; a < gcnt; a++) {
		auto& c = wc[a];
		for (int b = 0; b < lcnt; b++) {
			auto& w = waters[a*lcnt + b];
			if (w == -1) break;
			if (isshape[w] > 0.9) c++;
		}
		if (c >= 5) {
			vals[gpairs[a*2]] = vals[gpairs[a*2+1]] = rad1;
			gg[gpairs[a*2]] = gg[gpairs[a*2+1]] = true;
		}
	}
	order = 0;
	for (auto g : gg) {
		if (g) ++order;
	}
}


==> anc/scr/hydrate/cpp/vmath.h <==
#pragma once
#include <cmath>

void vec(double* to, double* frm, double* v) {
	v[0] = to[0] - frm[0];
	v[1] = to[1] - frm[1];
	v[2] = to[2] - frm[2];
}

double len2(double* a) {
	return a[0]*a[0] + a[1]*a[1] + a[2]*a[2];
}

double len(double* a) {
	return sqrt(len2(a));
}

double dist2(double* a, double* b) {
	double tmp[3];
	vec(b, a, tmp);
	return len2(tmp);
}

double dist(double* a, double* b) {
	return sqrt(dist2(a, b));
}

void norm(double* v, double* r) {
	double d = len(v);
	r[0] = v[0] / d;
	r[1] = v[1] / d;
	r[2] = v[2] / d;
}

double dot(double* a, double* b) {
	return a[0]*b[0] + a[1]*b[1] + a[2]*b[2];
}

==> anc/scr/hydrate/fortran/reconnect_water.f90 <==
!@description
!@Converts O-H bonds to O-O bonds

module reconnect_water
 use iso_c_binding
 implicit none

!@in
    integer, allocatable, target :: adjlist (:,:)
!@in
    integer :: listsz = 0
!@in
    integer*2, allocatable, target :: types (:)

!@out
    integer, allocatable, target :: wadjlist (:,:)

 contains
!@entry
    subroutine exec()
    integer, dimension(1) :: pcnts
        integer :: pcnt
        integer :: a, b, c, t
        integer :: cn

        pcnts = shape(types)
        pcnt = pcnts(1)
        if (allocated(wadjlist)) deallocate(wadjlist)
        allocate(wadjlist(listsz, pcnt))
        wadjlist = -1

        a = 1
        do while (types(a) .eq. iachar("O"))
            t = 1
            do b = 0, 3
                do c = 1, listsz
                    cn = adjlist(c, a + b)
                    if (cn .eq. -1) exit
                    do while (types(cn + 1) .ne. iachar("O"))
                        cn = cn - 1
                    end do
                    wadjlist(t, a) = cn
                    t = t + 1
                end do
            end do
            a = a + 4
        end do

    end subroutine exec

end module reconnect_water


==> anc/scr/hydrate/python/filter_guests.py <==
## Returns guest pairs within 9Å of each other

import numpy as np

class filter_guests:
    def __init__(self):
#in list(2d)
        self.poss = np.zeros(1)
#in list(1s)
        self.types = np.zeros(1)

#out list(2i)
        self.pairs = np.zeros(1)

#entry
    def Do(self):
        cutoff = 0.9
        cutoff2 = cutoff ** 2
        res = []
        for i, (t1, p1) in enumerate(zip(self.types[:-1], self.poss[:-1])):
            if t1 == ord('C'):
                for j, (t2, p2) in enumerate(zip(self.types[i+1:], self.poss[i+1:]), i+1):
                    if t2 == ord('C'):
                        dp = np.absolute(p2 - p1);
                        if np.all(np.less(dp, cutoff)):
                            if (dp @ dp < cutoff2):
                                res.append([i, j])
        self.pairs = np.array(res, dtype=np.int32)


==> anc/scr/hydrate/python/filter_waters.py <==
## Returns all water atoms between
## the 6Å 45° volume of guests

import numpy as np

class filter_waters:
    def __init__(self):
#in list(2d)
        self.poss = np.zeros(1)
#in list(1s)
        self.types = np.zeros(1)
#in list(2i)
        self.gconn = np.zeros(1)

#out list(2i)
        self.waters = np.zeros(1)
#out list(1d)
        self.mask = np.zeros(1)

    def dir(self, p1, p2):
        t = p2 - p1
        return t / np.sqrt(t @ t)

#entry
    def Do(self):
        gc = np.shape(self.gconn)[0]
        self.waters = np.full((gc, 7), -1, dtype=np.int32)
        self.mask = np.zeros(np.shape(self.poss)[0])

        cutoff = 0.6;
        cutoff2 = cutoff ** 2;
        mcs = 1.0 / np.sqrt(2.0);

        woff = np.zeros(gc)

        for i, (t, p) in enumerate(zip(self.types, self.poss)):
            if t == ord('O'):
                for j, gg in enumerate(self.gconn):
                    g1 = self.poss[gg[0]]
                    g2 = self.poss[gg[1]]
                    v1 = self.dir(g1, p)
                    v2 = self.dir(g2, g1)
                    av1 = np.absolute(v1)
                    if np.any(np.greater(av1, cutoff)): continue
                    if (av1 @ av1 > cutoff2): continue
                    if v1 @ v2 < mcs: continue

                    v1 = self.dir(g2, p)
                    v2 = self.dir(g1, g2)
                    av1 = np.absolute(v1)
                    if np.any(np.greater(av1, cutoff)): continue
                    if (av1 @ av1 > cutoff2): continue
                    if v1 @ v2 < mcs: continue

                    self.waters[j, woff[j]] = i
                    self.mask[i] = self.mask[i + 1] = self.mask[i + 2] = 1
                    woff[j] += 1


==> anc/scr/nucleation/cpp/common_math.h <==
#pragma once
#include <cmath>

void add(double* a, double* b, double* v) {
	v[0] = a[0] + b[0];
	v[1] = a[1] + b[1];
	v[2] = a[2] + b[2];
}

void vec(double* to, double* frm, double* v) {
	v[0] = to[0] - frm[0];
	v[1] = to[1] - frm[1];
	v[2] = to[2] - frm[2];
}

double len2(double* a) {
	return a[0]*a[0] + a[1]*a[1] + a[2]*a[2];
}

double len(double* a) {
	return sqrt(len2(a));
}

double dist2(double* a, double* b) {
	double tmp[3];
	vec(b, a, tmp);
	return len2(tmp);
}

double dist(double* a, double* b) {
	return sqrt(dist2(a, b));
}

void norm(double* v, double* r) {
	double id = 1 / len(v);
	r[0] = v[0] * id;
	r[1] = v[1] * id;
	r[2] = v[2] * id;
}

double dot(double* a, double* b) {
	return a[0]*b[0] + a[1]*b[1] + a[2]*b[2];
}

double periodic(double v, double len) {
	return v - len * round(v / len);
}

void periodic(double* v, double* box, double* vn) {
	vn[0] = periodic(v[0], box[0]);
	vn[1] = periodic(v[1], box[1]);
	vn[2] = periodic(v[2], box[2]);
}

==> anc/scr/nucleation/cpp/group_list.cpp <==
//@Description
//@Labels each cluster with a unique group ID

#include <iostream>
#include <stack>
#include "outvector.h"

//@in pcnt gcnt
int* adjlist = 0;
//@in pcnt
int* adjsz = 0;
//@in
int cut = 0;

//@out pcnt
int* group = 0;
std::vector<int> _group;
//@out pcnt
double* dgroup = 0;
std::vector<double> _dgroup;

//@var
int pcnt = 0;
//@var
int gcnt = 0;

std::stack<int> st;

int groupN = 0;

void _Do(int a) {
	st.push(a);
	group[a] = ++groupN;
	while (!st.empty()) {
		int t = st.top();
		st.pop();
		for (int c = 0; c < gcnt; c++) {
			int& j = adjlist[t*gcnt + c];
			if (j == -1) break;
			if (!group[j]) {
				st.push(j);
				group[j] = groupN;
			}
		}
	}
}

//@entry
void Do() {
	SETVEC(group, pcnt);
	SETVEC(dgroup, pcnt);
	groupN = 0;

	for (int a = 0; a < pcnt; a++) {
		if (!group[a]) {
			if (adjsz[a] >= cut) {
				_Do(a);
			}
		}
	}
	const double mul = 1.0 / groupN;
	for (int a = 0; a < pcnt; a++) {
		dgroup[a] = group[a] * mul;
	}
}


==> anc/scr/nucleation/cpp/labels2colors.cpp <==
#include <iostream>
#include "outvector.h"

//@in pcnt
double* mask = 0;
//@in
double rate = 0;
//@in
double rate2 = 0;
//@in pcnt
double* ival = 0;

//@out pcnt
double* oval = 0;
std::vector<double> _oval;

//@var
int pcnt = 0;

//@entry
void Do() {
	SETVEC(oval, pcnt);
	for (int a = 0; a < pcnt; ++a) {
		if (mask[a] > 0) {
			if (ival[a] > (1 - rate2)) oval[a] = 1;
			else if (ival[a] < 0.7) oval[a] = 0.9;
			else oval[a] = ival[a] + rate2;
		}
		else if (ival[a] > 0.7) oval[a] = 0.5;
		else if (ival[a] > rate) oval[a] = ival[a] - rate;
	}
}


==> anc/scr/nucleation/cpp/list_neighbors.cpp <==
//@Description
//@Returns an adjacency list of all
//@nearby indices with a cubic cutoff

#include <iostream>
#include <cmath>
#include <vector>

//@in
double cutoff = 0;
//@in pcnt 3
double* positions = 0;
//@in
int gcnt = 0;
//@in 6
double* bbox = 0;

//@out pcnt gcnt
int* adjlist = 0;
std::vector<int> _adjlist;
//@out pcnt
int* adjsz = 0;
std::vector<int> _adjsz;
//@out pcnt
double* w = 0;
std::vector<double> _w;

//@var
int pcnt = 0;

//@progress
double progress = 0;

#define ISA(s, c) (s == *((short*)c))

//@entry
void Execute() {
	_adjlist.clear();
	_adjlist.resize(pcnt*gcnt, -1);
	adjlist = _adjlist.data();
	_adjsz.clear();
	_adjsz.resize(pcnt);
	adjsz = _adjsz.data();
	_w.clear();
	_w.resize(pcnt);
	w = _w.data();
	
	progress = 0;
	double bsx = bbox[1] - bbox[0] - cutoff;
	double bsy = bbox[3] - bbox[2] - cutoff;
	double bsz = bbox[5] - bbox[4] - cutoff;
	for (int m = 0; m < pcnt-1; ++m) {
		progress = double(m) / pcnt;
		double* pm = positions + m * 3;
		int& ms = _adjsz[m];
		for (int n = m+1; n < pcnt; ++n) {
			if (ms == gcnt) break;
			double* pn = positions + n * 3;
			double dx = fabs(pn[0]-pm[0]);
			double dy = fabs(pn[1]-pm[1]);
			double dz = fabs(pn[2]-pm[2]);
			int& ns = _adjsz[n];
			if (ns == gcnt) continue;

			if ((dx < cutoff || dx > bsx)
				&& (dy < cutoff || dy > bsy)
				&& (dz < cutoff || dz > bsz)) {
				adjlist[m*gcnt + ms++] = n;
				adjlist[n*gcnt + ns++] = m;
			}
		}
		w[m] = double(_adjsz[m]) / gcnt;
	}
}


==> anc/scr/nucleation/cpp/mode_mask.cpp <==
//@Description
//@Labels the indices sharing the
//@most occuring mask ID

#include <iostream>
#include "outvector.h"

//@in pcnt
int* group = 0;

//@out pcnt
int* mask = 0;
std::vector<int> _mask;

//@var
int pcnt = 0;

//@entry
void Do() {
	SETVEC(mask, pcnt)
	std::vector<int> num(1);
	num.reserve(20);

	int groupN = 0;
	for (int a = 0; a < pcnt; ++a) {
		const int g = group[a];
		if (g > groupN) {
			groupN = g+1;
			num.resize(groupN);
		}
		++num[group[a]];
	}
	++groupN;

	int mx = 0;
	int mxi = 0;
	for (int a = 1; a < groupN; ++a) {
		const int n = num[a];
		if (n > mx) {
			mx = n;
			mxi = a;
		}
	}
	for (int a = 0; a < pcnt; ++a) {
		mask[a] = (group[a] == mxi);
	}
}


==> anc/scr/nucleation/cpp/outvector.h <==
#pragma once
#include <vector>

#define SETVEC(nm, sz) _##nm.clear(); _##nm.resize(sz); nm = _##nm.data();

==> anc/scr/nucleation/cpp/track_cluster.cpp <==
//@Description
//@Updates the mask from previous frame

#include <iostream>
#include <unordered_map>
#include "outvector.h"

//@in pcnt
double* maski = 0;
//@in pcnt
int* clusters = 0;

//@out pcnt
double* masko = 0;
std::vector<double> _masko;

//@var
int pcnt = 0;

//@entry
void Do() {
	std::unordered_map<int, double> percents;
	SETVEC(masko, pcnt)

	for (int a = 0; a < pcnt; a++) {
		int& c = clusters[a];
		if (c > 0) {
			if (maski[a] != 0) percents[c]++;
		}
	}
	int mi = 0;
	double mx = 0;
	for (auto& p : percents) {
		if (p.second > mx) {
			mi = p.first;
			mx = p.second;
		}
	}
	if (!mx) return;
	for (int a = 0; a < pcnt; a++) {
		masko[a] = (clusters[a] == mi);
	}
}


==> anc/scr/nucleation/python/mode_mask.py <==
#@Description
#@Labels the indices sharing the
#@most occuring mask ID

import numpy as np

class mode_mask:
    def __init__(self):
#@in list(1i)
        self.groups = np.zeros(1)
#@out list(1i)
        self.mask = np.zeros(1)

#@entry
    def Do(self):
        self.mask = np.zeros(len(self.groups), dtype=np.int32)
        szs = np.bincount(self.groups)
        i = np.argmax(szs[1:]) + 1
        self.mask[self.groups == i] = 1


==> anc/scr/nucleation/python/track_cluster.py <==
#@Description
#@Updates the mask from previous frame

import numpy as np

class track_cluster:
    def __init__(self):
#@in list(1d)
        self.maski = np.zeros(1)
#@in list(1i)
        self.clusters = np.zeros(1)
#@out list(1d)
        self.masko = np.zeros(1)

#@entry
    def Do(self):
        self.masko = np.zeros(len(self.maski))
        clusw = self.clusters * self.maski.astype(np.int32)
        szs = np.bincount(clusw)
        i = np.argmax(szs[1:]) + 1
        self.masko[self.clusters == i] = 1

